Functional Time Series Analysis Based on Records

In many phenomena, data are collected on a large scale and of different frequencies. In this context, functional data analysis (FDA) has become an important statistical methodology for analyzing and modeling such data. The approach of FDA is to assume that data are continuous functions and that each continuous function is considered as a single observation. Thus, FDA deals with large-scale and complex data. However, visualization and exploratory data analysis, which is very important in practice, can be challenging due to the complexity of the continuous functions. Here we propose some nonparametric tools for functional data observed over time (functional time series). For that, we propose to use the concept of record. We study the properties of the trajectory of the number of record curves under different scenarios. Also, we propose a unit root test based on the number of records. The trajectory of the number of records over time and the unit root test can be used as visualization and exploratory data analysis. We illustrate the advantages of our proposal through a Monte Carlo simulation study. We also illustrate our method on two different datasets: Annual mortality rates in France and daily wind speed curves at Yanbu, Saudi Arabia. Overall, we can identify the type of functional time series being studied based on the number of record curves observed.

==> Fig/Fig.R <==
library(fda)
library(ggplot2)
########################
source("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/depthf_p.R")
args <- seq(0,1,length.out = 50)
x0 <- rep(1,50)
Data <- cbind(1*x0, 0*x0,-1*x0, 4*x0,5*x0 )
fbplot(Data)
order(depthf.p(Data)$depth, decreasing = TRUE)
depthf.p(Data)
order(fbplot(Data)$depth, decreasing = TRUE)

Data.df <- data.frame(x=rep(args, 5), y=c(Data), curve=c(col(Data)) )
p=ggplot(data = Data.df, aes(x=x, y=y, group=curve))
pdf("Asx0.pdf",width=5,height=5)
p+geom_line()+ ylim(-1.5,5.5)+
  labs(x="s", y = "x(s)")+
  ggtitle('Sample Curves')+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=13),axis.title=element_text(size=14))+
  annotate("text",x=c(.4,.4,.4,.4,.4),y=c(-0.8,0.2,1.2,4.2,5.2),size=6,
           label=c(expression(x[3]),expression(x[2]),expression(x[1]),expression(x[4]),
                   expression(x[5])),parse = TRUE)
dev.off()
  
p=ggplot(data = subset(Data.df, curve %in% c(1,2,3) ), aes(x=x, y=y, group=curve))
pdf("AsEx1.pdf",width=5,height=5)
p+geom_line()+ylim(-1.5,5.5)+
  labs(x="s", y = "x(s)")+
  geom_line( data = subset(Data.df,curve%in%c(4,5) ),aes(colour='extreme',linetype='extreme'),
             size = .7)+
  scale_linetype_manual(name=" ",values=c('extreme'= 2),labels=c('extreme'='extreme curves'))+
  scale_color_manual(name=" ", values=c('extreme'= 'red'),labels=c('extreme'='extreme curves'))+
    ggtitle('Projection Depth')+
    theme(legend.position=c(.4,.6),plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
          axis.text=element_text(size=13),axis.title=element_text(size=14))+
    annotate("text",x=c(.4,.4,.4,.4,.4),y=c(-0.8,0.2,1.2,4.2,5.2),size=6,
             label=c(expression('x'['[3]']),expression('x'['[2]']),expression('x'['[1]']),
                     expression('x'['[4]']),expression('x'['[5]'])))
dev.off()

p=ggplot(data = subset(Data.df, curve %in% c(1,2,4) ), aes(x=x, y=y, group=curve))
pdf("AsEx2.pdf",width=5,height=5)
p+geom_line()+ylim(-1.5,5.5)+
  labs(x="s", y = "x(s)")+
  geom_line( data = subset(Data.df,curve%in%c(3,5) ),aes(colour='extreme',linetype='extreme'),
             size = .7)+
  scale_linetype_manual(name=" ",values=c('extreme'= 2),labels=c('extreme'='extreme curves'))+
  scale_color_manual(name=" ", values=c('extreme'= 'red'),labels=c('extreme'='extreme curves'))+
  ggtitle('Extremal Depth or MBD')+
  theme(legend.position=c(.4,.6),plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=13),axis.title=element_text(size=14))+
  annotate("text",x=c(.4,.4,.4,.4,.4),y=c(-0.8,0.2,1.2,4.2,5.2),size=6,
           label=c(expression('x'['[4]']),expression('x'['[2]']),expression('x'['[1]']),
                   expression('x'['[3]']),expression('x'['[5]'])))

dev.off()

# example 2

f1 <- function(x) x*cos(x*pi)+x
f2 <- function(x) x*cos(x*pi)+x -.3
f3 <- function(x) (x*cos(x*pi)+x)*1.5 -.8
f4 <- function(x) (x*cos(x*pi)+x)*.7 + 1
f5 <- function(x) (x*cos(x*pi)+1.3*x)*1 +.9

Data <- cbind(f1(args), f2(args), f3(args), f4(args), f5(args) )
fbplot(Data)
order(fbplot(Data)$depth, decreasing = TRUE)

depthf.p(Data)
order(depthf.p(Data)$depth, decreasing = TRUE)

p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
pdf("Asx0.pdf",width=5,height=5)
p + stat_function(fun = f1)+stat_function(fun = f2)+stat_function(fun = f3) + 
  stat_function(fun = f4)+ stat_function(fun = f5)+
  ylim(-.8,1.8)+xlim(0,1)+
  ggtitle("Sample Curves")+ 
  labs(x="s" ,y = "x(s)")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 14, face = "bold"),legend.position=c(.85,1))+
  annotate("text",x=c(.4,.4,.4,.4,.4),y=c(0.06,1.27,0.6,.3,1.63),size=6,
           label=c(expression(x[3]),expression(x[4]),expression(x[1]),expression(x[2]),expression(x[5])),parse = TRUE)
dev.off()


pdf("AsEx1.pdf",width=5,height=5)
p + stat_function(fun = f1)+stat_function(fun = f2)+stat_function(fun = f3) + 
  stat_function(fun = f4, aes(colour='extreme',linetype='extreme'))+ 
  stat_function(fun = f5,aes(colour='extreme',linetype='extreme'))+
  ylim(-.8,1.8)+xlim(0,1)+
  scale_linetype_manual(name=" ",values=c('extreme'= 2),labels=c('extreme'='extreme curves'))+
  scale_color_manual(name=" ", values=c('extreme'= 'red'),labels=c('extreme'='extreme curves'))+
  ggtitle("Projection Depth")+ 
  labs(x="s" ,y = "x(s)")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 14, face = "bold"),
        legend.position=c(.8,.95))+
  annotate("text",x=c(.4,.4,.4,.4,.4),y=c(0.06,1.27,0.6,.3,1.63),size=6,
           label=c("x['[3],5']==x[3]","x['[4],5']==x[4]","x['[1],5']==x[1]",
                   "x['[2],5']==x[2]","x['[5],5']==x[5]"),parse = TRUE)
dev.off()

pdf("AsEx2.pdf",width=5,height=5)
p + stat_function(fun = f1)+stat_function(fun = f2)+
  stat_function(fun = f3, aes(colour='extreme',linetype='extreme')) + 
  stat_function(fun = f4)+ 
  stat_function(fun = f5,aes(colour='extreme',linetype='extreme'))+
  ylim(-.8,1.8)+xlim(0,1)+
  scale_linetype_manual(name=" ",values=c('extreme'= 2),labels=c('extreme'='extreme curves'))+
  scale_color_manual(name=" ", values=c('extreme'= 'red'),labels=c('extreme'='extreme curves'))+
  ggtitle("Extremal Depth or MBD")+ 
  labs(x="s" ,y = "x(s)")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 14, face = "bold"),
        legend.position=c(.8,.95))+
  annotate("text",x=c(.4,.4,.4,.4,.4),y=c(0.06,1.27,0.6,.3,1.63),size=6,
           label=c("x['[5],5']==x[3]","x['[3],5']==x[4]","x['[1],5']==x[1]",
                   "x['[2],5']==x[2]","x['[4],5']==x[5]"),parse = TRUE)
dev.off()

########################
# example of record definition 1

f1 <- function(x) (x*cos(x*pi)+x)*.7 + .75
f2 <- function(x) (x*cos(x*pi)+x)*1.5 -.3
f3 <- function(x) x*cos(x*pi)+x+.2
f4 <- function(x) x*cos(x*pi)+x -.4
f5 <- function(x) (x*cos(x*pi)+x)*2 +.1

require(ggplot2)
p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
pdf("DefEx1.pdf",width=8,height=5)
p + stat_function(fun = f1, aes(colour = "Upper record"))+
  stat_function(fun = f2)+
  stat_function(fun = f3)+ 
  stat_function(fun = f4, aes(colour = "Lowerrecord"))+
  stat_function(fun = f5)+
  ylim(-.5,1.2)+xlim(0,1)+
  scale_colour_manual(" ",values =c("Upper record"="#F8766D","Lowerrecord"="#00BFC4"))+
  ggtitle(" ")+ labs(x="s" ,y = "x(s)")+
  theme(legend.position = "none",plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 14, face = "bold"))+
  annotate("text",x=c(.12,.12,.22,.12,.12,0.85,.3),y=c(-.28,1,0.65,.15,.7,.95,-.1),
           label=c("x[4]","x[2]","x[3]","x[1]","x[5]","upper~record","lower~record"),size=5.3,parse = TRUE)
dev.off()

# Example of record definition 2
f1 <- function(x) (x*cos(x*pi)+x)*.7 + .5
f2 <- function(x) (x*cos(x*pi)+x)*1.5 -.3 #1
f3 <- function(x) x*cos(x*pi)+x+.1 #3
f4 <- function(x) x*cos(x*pi)+x -.4 #4
f5 <- function(x) (x*cos(x*pi)+1.1*x)*1 +.55
pdf("DefEx2.pdf",width=8,height=5)
p + stat_function(fun = f1,aes(colour = "Urecord"))+
  stat_function(fun = f2)+
  stat_function(fun = f3)+ 
  stat_function(fun = f4,aes(colour = "Lrecord"))+
  stat_function(fun = f5,aes(colour = "Urecord"))+
  ylim(-.5,1.2)+xlim(0,1)+
  ggtitle(" ")+ labs(x="s" ,y = "x(s)")+
  scale_colour_manual(" ",values = c('Urecord'="#F8766D", "Lrecord"="#00BFC4"))+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 14, face = "bold"),legend.position='none')+
  annotate("text",x=c(.4,.4,.4,.4,.4,.8,.22),y=c(0.05,.92,0.67,.43,1.15,.95,-.2),size=5.3,
           label=c("x[4]","x[2]","x[3]","x[1]","x[5]", "upper~record","lower~record"),parse = TRUE)
dev.off()


source("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCPlot.R")

pdf("BoxPlotDensity.pdf",width=10,height=10)
MCFig(N=300,WN="Cov",ylim=c(0,2.5))
dev.off()

N=500
pdf("DensityUnitRoot.pdf",width=10,height=6)
plot(density(Result$Cov$Mod1[,N]), lty=1, xlim=c(0,9), main = paste("Empirical density,","N=",N))
lines(density(Result$Mod2[,N]), col=2)
lines(density(Result$Mod3[,N]),col=3)
lines(density(Result$Mod4[,N]),col=4)
legend("topright", legend = c("Mod1", "Mod2", "Mod3", "Mod4"), col = c(1,2,3,4), lty=c(1,1,1,1),
       ncol = 2, cex = 1, lwd = 1, bty="n")
dev.off()

############################
#Number of records for independent and stationary functional time series (MC)
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult.RData")

N=1000
Re=100
auxM <- matrix(sqrt(1:1000),1000,1000,byrow = TRUE )
#Caso Independiente

plot(apply(auxM*Result$MB$Mod5, 2, mean), type = 'l', ylab = 'mean of records',
     main = 'Empirical mean', xlab = 'n', ylim = c(0,30))
lines( (auxM*Result$MB$Mod5)[1,], lty=2 )
lines( (auxM*Result$MB$Mod5)[2,], lty=2 )
lines( (auxM*Result$MB$Mod5)[3,], lty=2 )

#load("/Users/martini/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/UpMod3_MB.RData")
#load("/Users/martini/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/UpMod4_MB.RData")
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/UpMod3_MB_2021.RData")
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/UpMod4_MB_2021.RData")

UpIndepMBD_MB <- matrix(0, 1000, Re)
UpStatMBD_MB <- matrix(0, 1000, Re)
UpIndepED_MB <- matrix(0, 1000, Re)
UpStatED_MB <- matrix(0, 1000, Re)
for (j in 1:Re) {
  UpIndepMBD_MB[,j] <- cumsum( UpRMod3_MB[[j]]$MBD[,2])
  UpStatMBD_MB[,j] <- cumsum(UpRMod4_MB[[j]]$MBD[,2])
  UpIndepED_MB[,j] <- cumsum( UpRMod3_MB[[j]]$ED[,2])
  UpStatED_MB[,j] <- cumsum(UpRMod4_MB[[j]]$ED[,2])
}

# with ggplot
source('~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/fbplot_gg.R')
flog <- function(x) log(x)

p1 <- fbplot_gg(UpIndepMBD_MB,ylim = c(-1,20))$p
pdf("RecordsIndepUp.pdf",width=5,height=5.2)
p1+labs(x="t (log scale)", y = " ")+
  ggtitle(expression(paste(N[t]^u, ' for Independent Data with MBD')))+
  stat_function(fun = flog, aes(colour = "Logj"), size=1.8)+
  scale_colour_manual(name="function",values=c('Logj'= '#00BA38'),
                      labels = c("Logj"="log t "))+
  theme(legend.position=c(.2,.9),legend.title=element_text(size=17),
        plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=15),axis.title=element_text(size=18),
        legend.text = element_text(size = 17))+
  scale_x_log10()
dev.off()  

p2 <- fbplot_gg( UpStatMBD_MB,ylim = c(-1,20))$p
pdf("RecordsStationaryUp.pdf",width=5,height=5.2)
p2+labs(x="t (log scale)", y = " ")+
  ggtitle(expression(paste(N[t]^u, ' for Stationary Data with MBD')))+
  stat_function(fun = flog, aes(colour = "Logj"), size=1.8)+
  scale_colour_manual(name="function",values=c('Logj'= '#00BA38'),
                      labels = c("Logj"="log t "))+
  theme(legend.position=c(.2,.9),legend.title=element_text(size=17),
        plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=15),axis.title=element_text(size=18),
        legend.text = element_text(size = 17))+
  scale_x_log10()
dev.off()  

p3 <- fbplot_gg( UpIndepED_MB,ylim = c(-1,20))$p
pdf("RecordsIndepUp_ED.pdf",width=5,height=5.2)
p3+labs(x="t (log scale)", y = " ")+
  ggtitle(expression(paste(N[t]^u, ' for Independent Data with ED')))+
  stat_function(fun = flog, aes(colour = "Logj"), size=1.8)+
  scale_colour_manual(name="function",values=c('Logj'= '#00BA38'),
                      labels = c("Logj"="log t "))+
  theme(legend.position=c(.2,.9),legend.title=element_text(size=17),
        plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=15),axis.title=element_text(size=18),
        legend.text = element_text(size = 17))+
  scale_x_log10()
dev.off()  

p4 <- fbplot_gg( UpStatED_MB,ylim = c(-1,20))$p
pdf("RecordsStationaryUp_ED.pdf",width=5,height=5.2)
p4+labs(x="t (log scale)", y = " ")+
  ggtitle(expression(paste(N[t]^u, ' for Stationary Data with ED')))+
  stat_function(fun = flog, aes(colour = "Logj"), size=1.8)+
  scale_colour_manual(name="function",values=c('Logj'= '#00BA38'),
                      labels = c("Logj"="log t "))+
  theme(legend.position=c(.2,.9),legend.title=element_text(size=17),
        plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=15),axis.title=element_text(size=18),
        legend.text = element_text(size = 17))+
  scale_x_log10()
dev.off()  

#########################
# Empirical and asymptotic distribution
# with upper records

#load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/UpR_MB_2021.RData")
#load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/result_sep2021/UpR_MB_2021.RData")

load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/result_sep2021/UpR_Cov_2021.RData")

Re <- length(UpR_MB)
N <- dim(UpR_MB[[1]]$MBD)[1]
UpRecordMBD_MB <- matrix(0,Re,N)
UpRecordED_MB <- matrix(0,Re,N)
for (j in 1:Re) {
  # Cada fila es una trajectoria del estadistico, fila=replica
  UpRecordMBD_MB[j,] <- UpR_MB[[j]]$MBD[,2]
  UpRecordED_MB[j,] <- UpR_MB[[j]]$ED[,2]
}
# Asymptotic distribution
#g1 <- function(x,N){
#  z <- ( sqrt( N*pi )^(-1) )*exp( -(x^2)/(4*N) )
#}
g1 <- function(x){
  z <- ( sqrt( pi )^(-1) )*exp( -(x^2)/4 )
}

nsample=c(100,500,1000,2000)


NData <- t( apply(UpRecordMBD_MB, 1, cumsum) )

pdf("Empiricaln100_MBD.pdf",width=5,height=5.2)
DataD <- data.frame(x= NData[,nsample[1]]/sqrt(nsample[1]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black',binwidth = .38)
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=100 (MBD)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),
        legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()

pdf("Empiricaln1000_MBD.pdf",width=5,height=5.2)
DataD <- data.frame(x=NData[,nsample[3]]/sqrt(nsample[3]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black' ,binwidth = .29)
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=1000 (MBD)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()

pdf("Empiricaln2000_MBD.pdf",width=5,height=5.2)
DataD <- data.frame(x=NData[,nsample[4]]/sqrt(nsample[4]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black' ,binwidth = .36)
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=2000 (MBD)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()


NData <- t( apply(UpRecordED_MB, 1, cumsum) )

pdf("Empiricaln100_ED.pdf",width=5,height=5.2)
DataD <- data.frame(x= NData[,nsample[1]]/sqrt(nsample[1]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black',binwidth = .38 )
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=100 (Extremal Depth)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()

pdf("Empiricaln1000_ED.pdf",width=5,height=5.2)
DataD <- data.frame(x=NData[,nsample[3]]/sqrt(nsample[3]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black' ,binwidth = .31)
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=1000 (Extremal Depth)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()

pdf("Empiricaln2000_ED.pdf",width=5,height=5.2)
DataD <- data.frame(x=NData[,nsample[4]]/sqrt(nsample[4]) )
pp <- ggplot(DataD, aes(x=x))+
  geom_histogram( aes(x=x, y=..density..),fill='white', color='black' ,binwidth = .36)
pp+stat_function(fun = g1,aes(colour = "Asympt Distr") )+xlim(0,5.5) +ylim(0,0.6)+
  labs(x="records" ,y = " ")+ggtitle("n=2000 (Extremal Depth)")+scale_colour_manual(" ",values = "blue")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 25,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=20),
        legend.text = element_text(size = 18, face = "bold"),legend.position=c(.85,1),legend.justification=c(1,1))
dev.off()


###################################
# with total of records
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult.RData")
# load MCResultH0N5000.RData

g0 <- function(x){
  z <- sqrt( 2/pi )*x*x*exp( -x*x/2 )
}

AsympDist <- function(x,N=1000){
  z <- ( 1/sqrt(2*N) )*g0(x/sqrt(2*N))
}
require(ggplot2)

N=1000
DataD <- data.frame(x=sqrt(N)*(ResultH0N5000$Cov$Mod1[,N]) )
pdf("EmpiricalvsAsimpt.pdf",width=8,height=6)
ggplot(DataD, aes(x=x))+geom_histogram( aes(x=x, y=..density..),fill='white', color='black' ,binwidth = 12)+
  stat_function(fun = AsympDist, colour = "blue" )+xlim(1,190)+ylim(0,0.025)+
  labs(x="records" ,y = " ")+ggtitle("Empirical Density and Asymptotic Distribution")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 11, face = "bold"),legend.position=c(1,1),legend.justification=c(1,1))
dev.off()

hist(sqrt(N)*(ResultH0N5000$Cov$Mod1[,N]), prob = TRUE, breaks=20, ylim = c(0,0.03), 
     xlim = c(10,180), main = "Asymptotic distribution"  )
curve(AsympDist(x,N=N), add=TRUE,col=2, lty=3, lwd=2)


plot( density( sqrt(N)*(Result$MB$Mod1[,N]), kernel="epanechnikov"), xlim=c(0,150),lty=2, lwd=2 )
lines( density(sqrt(N)*(Result$Cov$Mod1)[,N])  , col=2 )
lines( density(sqrt(N)*(Result$PB$Mod1)[,N])  , col=3 )
curve(AsympDist(x,N=N), xlim=c(0,150), add=TRUE,col=4, lty=3, lwd=2)

plot( density( sqrt(1/2)*(Result$MB$Mod1[,N]), kernel="epanechnikov"), xlim=c(0,8),lty=2, lwd=2 )
lines( density(sqrt(1/2)*(Result$Cov$Mod1)[,N])  , col=2 )
lines( density(sqrt(1/2)*(Result$PB$Mod1[,N]))  , col=3 )
lines( density(sqrt(1/2)*(Result$Mod2[,N]))  , col=4 )
curve(g0(x), add=TRUE,col=4, lty=3, lwd=2)
lines( yy,UppLowDist, col=2,lty=3, lwd=2 )

quantiles <- c(0.27, 0.34, 0.595, 0.765, 1.54)
sqrt(2*N)*quantiles
quantile(sqrt(N)*(Result$MB$Mod1[,N]), probs = c(0.005, 0.01, 0.05, 0.1,0.5) )

#################################
# Section:5, see FigSection5

{
  load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult.RData")

quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")
#q <- 2
q <- 3
q <- 4

# Mod1
 c(sum( Result$MB$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
  sum(Result$MB$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$MB$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$MB$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum( Result$PB$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
   sum(Result$PB$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$PB$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$PB$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum( Result$Cov$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
   sum(Result$Cov$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$Cov$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$Cov$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 #Mod 2 with 3 WN -- far1UR2.sim ----
 c(sum( Result$MB$Mod2[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
   sum(Result$MB$Mod2[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$MB$Mod2[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$MB$Mod2[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum( Result$PB$Mod2[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
   sum(Result$PB$Mod2[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$PB$Mod2[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$PB$Mod2[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum( Result$Cov$Mod2[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
   sum(Result$Cov$Mod2[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$Cov$Mod2[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum(Result$Cov$Mod2[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 # Mod2 with far1UR.sim
 c(sum( Result$Mod2[,200]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum( Result$Mod2[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum( Result$Mod2[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
   sum( Result$Mod2[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 #Hunder alternative
 # Caso Independiente= Mod5
 c(sum(Result$MB$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum(Result$PB$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum(Result$Cov$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 
 # Stationary case= Mod6
 c(sum(Result$MB$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$MB$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum(Result$PB$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$PB$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 c(sum(Result$Cov$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
   sum(Result$Cov$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
 
 # Change on the mean: Model 5
 load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult1011.RData")
 # MB
 c(sum(MCResultMod1011$N200$Mod10[,1]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000 )
 #PB
 c(sum(MCResultMod1011$N200$Mod10[,2]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000 )
 #Cov
 c(sum(MCResultMod1011$N200$Mod10[,3]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000 )
## Change on the coeff: Model 6 
 # MB
 c(sum(MCResultMod1011$N200$Mod11[,1]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000 )
 #PB
 c(sum(MCResultMod1011$N200$Mod11[,2]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000 )
 #Cov
 c(sum(MCResultMod1011$N200$Mod11[,3]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
   sum(MCResultMod1011$N300$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N500$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
   sum(MCResultMod1011$N1000$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000 )
  
# Comparison with pp test
 #Mod 1
 #MB
c(sum(RecordH0Mod1$n200[,1]<0.05)/1000, 
  sum(RecordH0Mod1$n300[,1]<0.05)/1000,
  sum(RecordH0Mod1$n500[,1]<0.05)/1000, 
  sum(RecordH0Mod1$n1000[,1]<0.05)/1000 )
 #PB
c(sum(RecordH0Mod1$n200[,2]<0.05)/1000, 
  sum(RecordH0Mod1$n300[,2]<0.05)/1000,
  sum(RecordH0Mod1$n500[,2]<0.05)/1000, 
  sum(RecordH0Mod1$n1000[,2]<0.05)/1000 )
 #Cov
c(sum(RecordH0Mod1$n200[,3]<0.05)/1000, 
  sum(RecordH0Mod1$n300[,3]<0.05)/1000,
  sum(RecordH0Mod1$n500[,3]<0.05)/1000, 
  sum(RecordH0Mod1$n1000[,3]<0.05)/1000 )

# Mod 2
c( sum(PPrMod2[,1]<0.05)/1000, 
   sum(PPrMod2[,2]<0.05)/1000,
   sum(PPrMod2[,3]<0.05)/1000,
   sum(PPrMod2[,4]<0.05)/1000 )
#Mod 3
#MB
c(sum(RecordH1Mod3$n200[,1]<0.05)/1000, 
  sum(RecordH1Mod3$n300[,1]<0.05)/1000,
  sum(RecordH1Mod3$n500[,1]<0.05)/1000, 
  sum(RecordH1Mod3$n1000[,1]<0.05)/1000 )
#MB
c(sum(RecordH1Mod3$n200[,2]<0.05)/1000, 
  sum(RecordH1Mod3$n300[,2]<0.05)/1000,
  sum(RecordH1Mod3$n500[,2]<0.05)/1000, 
  sum(RecordH1Mod3$n1000[,2]<0.05)/1000 )
#MB
c(sum(RecordH1Mod3$n200[,3]<0.05)/1000, 
  sum(RecordH1Mod3$n300[,3]<0.05)/1000,
  sum(RecordH1Mod3$n500[,3]<0.05)/1000, 
  sum(RecordH1Mod3$n1000[,3]<0.05)/1000 )
#Mod 4
#MB
c(sum(RecordH1Mod4$n200[,1]<0.05)/1000, 
  sum(RecordH1Mod4$n300[,1]<0.05)/1000,
  sum(RecordH1Mod4$n500[,1]<0.05)/1000, 
  sum(RecordH1Mod4$n1000[,1]<0.05)/1000 )
#PB
c(sum(RecordH1Mod4$n200[,2]<0.05)/1000, 
  sum(RecordH1Mod4$n300[,2]<0.05)/1000,
  sum(RecordH1Mod4$n500[,2]<0.05)/1000, 
  sum(RecordH1Mod4$n1000[,2]<0.05)/1000 )
#Cov
c(sum(RecordH1Mod4$n200[,3]<0.05)/1000, 
  sum(RecordH1Mod4$n300[,3]<0.05)/1000,
  sum(RecordH1Mod4$n500[,3]<0.05)/1000, 
  sum(RecordH1Mod4$n1000[,3]<0.05)/1000 )
# Mod 5
#MB
c(sum(RecordH1Mod10$n200[,1]<0.05)/1000, 
  sum(RecordH1Mod10$n300[,1]<0.05)/1000,
  sum(RecordH1Mod10$n500[,1]<0.05)/1000, 
  sum(RecordH1Mod10$n1000[,1]<0.05)/1000 )
#PB
c(sum(RecordH1Mod10$n200[,2]<0.05)/1000, 
  sum(RecordH1Mod10$n300[,2]<0.05)/1000,
  sum(RecordH1Mod10$n500[,2]<0.05)/1000, 
  sum(RecordH1Mod10$n1000[,2]<0.05)/1000 )
#Cov
c(sum(RecordH1Mod10$n200[,3]<0.05)/1000, 
  sum(RecordH1Mod10$n300[,3]<0.05)/1000,
  sum(RecordH1Mod10$n500[,3]<0.05)/1000, 
  sum(RecordH1Mod10$n1000[,3]<0.05)/1000 )
#Mod 6
#MB
c(sum(RecordH1Mod11$n200[,1]<0.05)/1000, 
  sum(RecordH1Mod11$n300[,1]<0.05)/1000,
  sum(RecordH1Mod11$n500[,1]<0.05)/1000, 
  sum(RecordH1Mod11$n1000[,1]<0.05)/1000 )
#################################
# empirical power curve 
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCodeSim2/Mod4.RData")

quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")
q <- 3

cv <- seq(.5,1, by=0.025 )
Re <- dim(Mod4$MB)[1]

propReMB <- apply(Mod4$MB, 2, function(x) sum( x< quantiles[q]+sqrt(1/pi) )/Re )
propRePB <- apply(Mod4$PB, 2, function(x) sum( x< quantiles[q]+sqrt(1/pi) )/Re )
propReCov <- apply(Mod4$Cov, 2, function(x) sum( x< quantiles[q]+sqrt(1/pi) )/Re )

DataProp <- data.frame(norm=cv,propMB=propReMB,propPB=propRePB,propCov=propReCov)

#library(scales)
#show_col(hue_pal()(4))

require(ggplot2)
pl=ggplot(data = DataProp, aes(x=norm, y=propMB))
pdf("PowerCurve.pdf",width=7,height=5)
pl=ggplot(data = DataProp, aes(x=norm, y=propMB))
pl+geom_point(aes(colour='Bm',shape='Bm') ,size = 3)+
  geom_point(data=DataProp,aes(x=norm,y=propPB,colour='Bb',shape='Bb'),size = 3)+
  geom_point(data=DataProp,aes(x=norm,y=propCov,colour='Cov',shape='Cov'),size=3)+
  labs(x="operator norm" ,y = " ")+
  ggtitle("Empirical Rejection Rates")+scale_x_reverse()+
  scale_shape_manual(name=expression(epsilon[i]),values=c('Bm'= 15, 'Bb'=16, 'Cov'=17),
                     labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  scale_colour_manual(name=expression(epsilon[i]),values=c('Bm'= '#00BA38', 'Bb'='#F8766D', 'Cov'='#619CFF'),
                      labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=15),
        legend.position=c(.375,.55), legend.title = element_text(size = 14),
        legend.text = element_text(size = 10))
dev.off()

}

#################################
# Norms 
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/Norm.RData")
cbind( apply(Norm$Mod1$n200 , 2, mean),'&' ,apply(Norm$Mod1$n300 , 2, mean), '&', 
       apply(Norm$Mod1$n500 , 2, mean),'&' ,apply(Norm$Mod1$n1000 , 2, mean) )

cbind( mean(Norm$Mod2$n200),'&' ,mean(Norm$Mod1$n300), '&', 
       mean(Norm$Mod1$n500),'&' ,mean(Norm$Mod1$n1000) )

cbind( apply(Norm$Mod3$n200 , 2, mean),'&' ,apply(Norm$Mod3$n300 , 2, mean), '&', 
       apply(Norm$Mod3$n500 , 2, mean),'&' ,apply(Norm$Mod3$n1000 , 2, mean) )

cbind( apply(Norm$Mod4$n200 , 2, mean),'&' ,apply(Norm$Mod4$n300 , 2, mean), '&', 
       apply(Norm$Mod4$n500 , 2, mean),'&' ,apply(Norm$Mod4$n1000 , 2, mean) )

cbind( apply(Norm$Mod5$n200 , 2, mean),'&' ,apply(Norm$Mod5$n300 , 2, mean), '&', 
       apply(Norm$Mod5$n500 , 2, mean),'&' ,apply(Norm$Mod5$n1000 , 2, mean) )

cbind( apply(Norm$Mod6$n200 , 2, mean),'&' ,apply(Norm$Mod6$n300 , 2, mean), '&', 
       apply(Norm$Mod6$n500 , 2, mean),'&' ,apply(Norm$Mod6$n1000 , 2, mean) )

#################################
# Data Analysis 1
source('~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/IndexRecord.R')
require(demography)
require(ggplot2)

(years <- fr.mort$year)
(ages <- fr.mort$age[1:101])
france.fit <- fdm(fr.mort) # we use the model fitted with fdm
Data1 <- france.fit$fitted$y[1:101,]
plot(france.fit$coeff[,2])
acf(france.fit$coeff[,2])
auto.arima(france.fit$coeff[,2])
# Save data for Journal of Time Series 
france.mort <- Data1
write.csv(france.mort, file = 'FranceMort.csv' )
#######
# fit arima for coefficients with same procedure as in the paper

require(tsoutliers)
modts <- tso(france.fit$coeff[,2])
(modts)  # arima(0,1,0) is fitted
plot(modts)  
plot(france.fit$coeff[,2])
lines(modts$yadj, col=2)
#######

# Num of records
N <- dim(Data1)[2]
re <- IndexRecord2(Data1)
re_ED <- IndexRecord_ED(Data1)

#ret <- data.frame(x=years, values=cumsum(re$Ind.R))
ret <- data.frame(x=rep(1:191,2), values=c(cumsum(re$Ind.R),cumsum(re_ED$Ind.R)), 
                  depth=as.factor(c(rep('MBD',191),rep('ED',191))))
breaks=c(1,50,100,190)
pl=ggplot(data = ret, aes(x=x, y=values))
pdf("FranceRecord.pdf",width=7.5,height=6)
pl+geom_line(aes(color = depth),lwd=.9)+
  labs(x="year (log scale)", y=' ') + 
  ggtitle(TeX("$N_t$ : Number of Records")) + 
  theme(legend.position = "none",
    plot.title = element_text(lineheight = .8, face = "bold", size = 22, hjust = 0.5), 
        axis.text = element_text(size = 16), axis.title = element_text(size = 22))+
  ylim(0,70)+
  annotate("text", x = c(120, 185), y = c(40,23), label = c("ED", "MBD"), size=7)+
  scale_x_continuous(breaks=breaks,labels= years[breaks], trans = 'log10')
dev.off()


# 
sum(re$Ind.R)
CurveR <- Data1[,re$Ind.R==1]
CR <- data.frame(x=c(row(CurveR)), y=c(CurveR), group=c(col(CurveR)), curve=factor(c(col(CurveR))))
pl=ggplot(data = Data1DF, aes(x=x, y=y, group=group))
pdf("France2.pdf",width=7.5,height=6)
pl+geom_line(colour='gray80') +labs(x="age" ,y = "Log death rate")+
  ggtitle("French Mortality Rates and Record Curves")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=15))+
  geom_line(data = CR, aes(x=x, y=y), colour=rep(rev(heat.colors(50))[1:49],each=101 ) )
dev.off()
# Upper and lower records
CurveRU <- (Data1[,re$Ind.RU==1])[,-1] # 
CurveRL <- (Data1[,re$Ind.RL==1])[,-1] # 

UpRe <- data.frame(x=c(row(CurveRU)), y=c(CurveRU), group=c(col(CurveRU)), curve=factor(c(col(CurveRU))))
LowRe <- data.frame(x=c(row(CurveRL)), y=c(CurveRL), group=c(col(CurveRL)), curve=factor(c(col(CurveRL))))
plW <- ggplot(data=UpRe,aes(x=x, y=y, group=group) )
pdf("FranceUpperLowerMBD.pdf",width=7.5,height=6)
plW+  geom_line( aes(colour='Upper', linetype= 'Upper') ,size = .6 ) +
  geom_line(data = LowRe, aes(colour='Lower',linetype='Lower' ),size = .4 )+
  labs(x="age", y = " ")+
  ggtitle("Upper and Lower Record Curves with MBD")+ 
  scale_linetype_manual(name=" ",values=c('Upper'= 2,'Lower'=1 ))+
  scale_color_manual(name=" ", values=c('Upper'= 'red','Lower'='blue' ) )+
  theme(legend.position=c(.4,.95),plot.title = element_text(lineheight =.8,face = "bold",size = 22,hjust = 0.5 ),
        axis.text=element_text(size=16),axis.title=element_text(size=18),
        legend.text = element_text(size = 18))+ylim(-9.5,0)
dev.off()

# Upper and lower records ED
CurveRU_ED <- (Data1[,re_ED$Ind.RU==1])[,-1] # 
CurveRL_ED <- (Data1[,re_ED$Ind.RL==1])[,-1] # 

UpRe_ED <- data.frame(x=c(row(CurveRU_ED)), y=c(CurveRU_ED), 
                      group=c(col(CurveRU_ED)), curve=factor(c(col(CurveRU_ED))))
LowRe_ED <- data.frame(x=c(row(CurveRL_ED)), y=c(CurveRL_ED), 
                       group=c(col(CurveRL_ED)), curve=factor(c(col(CurveRL_ED))))
plWED <- ggplot(data=UpRe_ED,aes(x=x, y=y, group=group) )
pdf("FranceUpperLowerED.pdf",width=7.5,height=6)
plWED+  geom_line( aes(colour='Upper', linetype= 'Upper') ,size = .6 ) +
  geom_line(data = LowRe_ED, aes(colour='Lower',linetype='Lower' ),size = .4 )+
  labs(x="age", y = " ")+
  ggtitle("Upper and Lower Record Curves with ED")+ 
  scale_linetype_manual(name=" ",values=c('Upper'= 2,'Lower'=1 ))+
  scale_color_manual(name=" ", values=c('Upper'= 'red','Lower'='blue' ) )+
  theme(legend.position=c(.4,.95),plot.title = element_text(lineheight =.8,face = "bold",size = 22,hjust = 0.5 ),
        axis.text=element_text(size=16),axis.title=element_text(size=18),
        legend.text = element_text(size = 18))+ylim(-9.5,0)
dev.off()


###########
# que fechas son records MBD
years[re$Ind.R==1]
years[re$Ind.RU==1]
years[re$Ind.RL==1]

#ED 
years[re_ED$Ind.R==1]
years[re_ED$Ind.RU==1]
years[re_ED$Ind.RL==1]

# Stationary test
require(ftsa)
T_stationary(Data1) # 0.003 

# test with records
quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")

sum(re$Ind.R)
sqrt(2*N)*quantiles 

sum(re$Ind.R)/sqrt(1*N) # statistics T_n
sum(re_ED$Ind.R)/sqrt(1*N) # statistics T_n
quantiles

re$Estad
re$Estad-1/sqrt(pi)



#################################
# Data Analysis 3,  Wind Data
source('~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/IndexRecord.R')
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/Possible Datas/WindData/WindData.RData")
require(ggplot2)

WindAux <- Wind.M
sDate <- as.Date("2014-08-30")
eDate <- as.Date("2016-09-22")
Dates <- seq(sDate, eDate, by = "day")
N <- dim(Wind.M)[2]
DataWind <- data.frame(x=c(row(WindAux)), y=c(WindAux), group=c(col(WindAux)), curve=factor(c(col(WindAux))))

RecordW <- IndexRecord2(Wind.M)
RecordW_ED <- IndexRecord_ED(Wind.M)

CurveR <- Wind.M[,RecordW$Ind.R==1]
CurveR_ED <- Wind.M[,RecordW_ED$Ind.R==1]
CR <- data.frame(x=c(row(CurveR)), y=c(CurveR), group=c(col(CurveR)), curve=factor(c(col(CurveR))))
CR_ED <- data.frame(x=c(row(CurveR_ED)), y=c(CurveR_ED), 
                    group=c(col(CurveR_ED)), curve=factor(c(col(CurveR_ED))))

plW=ggplot(data = DataWind, aes(x=x, y=y, group=group))
pdf("WindData2.pdf",width=7.5,height=6)
plW+geom_line(colour='gray80') +labs(x="hours", y = "Wind speed at 80m [m/s]")+ggtitle("Daily Wind Speed at Yanbu and Record Curves")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 22,hjust = 0.5 ),
        axis.text=element_text(size=16),axis.title=element_text(size=22))+ylim(0,20)+
  geom_line(data = CR, aes(x=x, y=y), colour=rep(rev(heat.colors(25))[1:23],each=24 ) )
dev.off()

plWED=ggplot(data = DataWind, aes(x=x, y=y, group=group))
pdf("WindData2ED.pdf",width=7.5,height=6)
plWED+geom_line(colour='gray80') +labs(x="hours", y = "Wind speed at 80m [m/s]")+
  ggtitle("Daily Wind Speed at Yanbu and Record Curves")+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 19,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=15))+ylim(0,20)+
  geom_line(data = CR_ED, aes(x=x, y=y), colour=rep(rev(heat.colors(18))[1:16],each=24 ) )
dev.off()


RecordD <- data.frame(x=rep(1:length(RecordW$Ind.R),2), 
                      values=c(cumsum(RecordW$Ind.R),cumsum(RecordW_ED$Ind.R)),
                      depth=as.factor(c(rep('MBD',755),rep('ED',755))))

pl=ggplot(data = RecordD, aes(x=x, y=values))
pdf("WindDataR.pdf",width=7.5,height=6)
pl+geom_line(aes(color = depth),lwd=.9)+labs(x="day (log scale)", y='') + 
  ggtitle(TeX('$N_t$ : Number of Records')) + 
  annotate("text", x = c(360, 360), y = c(15.9,22), label = c("ED", "MBD"), size=7)+
  theme(legend.position = "none",
        plot.title = element_text(lineheight = .8, face = "bold", size = 22, hjust = 0.5), 
        axis.text = element_text(size = 12), axis.title = element_text(size = 22)  ) + 
  coord_trans(x="log10")+
  ylim(0,30)
dev.off()

timeC <- 1/c(log(2),log(2:N)) # stationary normalization
estad <- cbind(values=RecordW$Estad,timeC*cumsum(RecordW$Ind.R) )
colnames(estad) <- c("e1", "e2")
estadd <- data.frame(x=c(row(estad)), y=c(estad), group=c(col(estad)), Statistic=factor(c(col(estad))))
pl=ggplot(data = estadd, aes(x=x, y=y, group=group, col=Statistic ))
pdf("EstadWind.pdf",width=8,height=6)
pl+geom_line(size=1) +labs(x="t" ,y = " ")+ggtitle("Statistics")+scale_y_continuous(limits = c(0,8)) +
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=12),axis.title=element_text(size=14),
        legend.text = element_text(size = 11, face = "bold"),legend.position=c(1,1),legend.justification=c(1,1))
dev.off()

# days for record curves
sum(RecordW$Ind.R) # num of records=23 one more 
sum(RecordW_ED$Ind.R) # num of records=23 one more 

(indexR <- which( RecordW$Ind.R==1))
(indexR_ED <- which( RecordW_ED$Ind.R==1))
Dates[indexR]
Dates[indexR_ED]

Dates[which( RecordW_ED$Ind.RU==1)]
Dates[which( RecordW_ED$Ind.RL==1)]

CurveRU <- (Wind.M[,RecordW$Ind.RU==1])[,4:12] # apartir del 2104-10
CurveRL <- (Wind.M[,RecordW$Ind.RL==1])[,7:11] # apartir del 2104-10
UpRe <- data.frame(x=c(row(CurveRU)), y=c(CurveRU), group=c(col(CurveRU)), curve=factor(c(col(CurveRU))))
LowRe <- data.frame(x=c(row(CurveRL)), y=c(CurveRL), group=c(col(CurveRL)), curve=factor(c(col(CurveRL))))

plW=ggplot(data = DataWind, aes(x=x, y=y, group=group))
#plW <- ggplot(data=LowRe,aes(x=x, y=y, group=group) )
pdf("WindRecords.pdf",width=7.5,height=6)
plW+geom_line(colour='gray80')+
  geom_line(data=LowRe, aes(linetype='2014',colour='2014'),size = .65) +
  geom_line(data = subset(UpRe, group %in% 1:7),aes(colour='2015',linetype='2015'),size = .5)+ 
  geom_line(data = subset(UpRe, group %in% 8:9),aes(colour='2016',linetype='2016'),size = .6)+
  labs(x="hours", y = " ")+
  ggtitle("Upper and Lower Record Curves with MBD")+ 
  scale_linetype_manual(name="Year",values=c('2015'= 2,'2016'=1,'2014'=3 ))+
  scale_color_manual(name="Year", values=c('2015'= 'red','2016'='red', '2014'='blue') )+
  theme(legend.position=c(.2,.5),
        plot.title = element_text(lineheight =.8,face = "bold",size = 22,hjust = 0.5 ),
        axis.text=element_text(size=16),axis.title=element_text(size=22),
        legend.text = element_text(size = 14),legend.title=element_text(size=16))+
  ylim(0,20)
dev.off()


CurveRU_ED <- (Wind.M[,RecordW_ED$Ind.RU==1])[,-1]# apartir del 2014-10
CurveRL_ED <- (Wind.M[,RecordW_ED$Ind.RL==1])[,2:6] # apartir del 2014-10
UpRe_ED <- data.frame(x=c(row(CurveRU_ED)), y=c(CurveRU_ED), 
                      group=c(col(CurveRU_ED)), curve=factor(c(col(CurveRU_ED))))
LowRe_ED <- data.frame(x=c(row(CurveRL_ED)), y=c(CurveRL_ED), 
                       group=c(col(CurveRL_ED)), curve=factor(c(col(CurveRL_ED))))
plWED=ggplot(data = DataWind, aes(x=x, y=y, group=group))
#plWED <- ggplot(data=LowRe_ED,aes(x=x, y=y, group=group) )
pdf("WindRecordsED.pdf",width=7.5,height=6)
plWED+geom_line(colour='gray80')+
  geom_line(data=LowRe_ED, aes(linetype='2014',colour='2014'),size = .65) +
  geom_line(data = subset(UpRe_ED, group %in% 1:8),aes(colour='2015',linetype='2015'),size = .5)+ 
  geom_line(data = subset(UpRe_ED, group %in% 9),aes(colour='2016',linetype='2016'),size = .6)+
  labs(x="hours", y = " ")+
  ggtitle("Upper and Lower Record Curves with ED")+ 
  scale_linetype_manual(name="Year",values=c('2015'= 2,'2016'=1,'2014'=3 ))+
  scale_color_manual(name="Year", values=c('2015'= 'red','2016'='red', '2014'='blue') )+
  theme(legend.position=c(.2,.5),
        plot.title = element_text(lineheight =.8,face = "bold",size = 22,hjust = 0.5 ),
        axis.text=element_text(size=16),axis.title=element_text(size=22),
        legend.text = element_text(size = 18), legend.title=element_text(size=16))+
  ylim(0,20)
dev.off()

# stationary test
require(ftsa)
T_stationary(Wind.M)  # 0.984 

# test with records
quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")

sum(RecordW$Ind.R)
sqrt(2*N)*quantiles 

sum(RecordW$Ind.R)/sqrt(N)-sqrt(1/pi) # statistics T_n
sum(RecordW_ED$Ind.R)/sqrt(N)-sqrt(1/pi) # statistics T_n
quantiles

RecordW$Estad - sqrt(1/pi)
quantiles

+sqrt(1/pi)



==> Fig/FigSection5.R <==

# Section 5-----------------------------------------------------

# 5.4
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult.RData")
quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")
#q <- 2
q <- 3

# Table 1
# Model 1
c(sum( Result$MB$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
  sum(Result$MB$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$MB$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$MB$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )

c(sum( Result$PB$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
  sum(Result$PB$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$PB$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$PB$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
c(sum( Result$Cov$Mod1[,200]< quantiles[q]+sqrt(1/pi) )/1000, '&',
  sum(Result$Cov$Mod1[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$Cov$Mod1[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum(Result$Cov$Mod1[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
# Mod2 with far1UR.sim
c(sum( Result$Mod2[,200]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum( Result$Mod2[,300]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum( Result$Mod2[,500]< quantiles[q]+sqrt(1/pi) )/1000,'&',
  sum( Result$Mod2[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )

#Table 2:  
# Caso Independiente= Model 3
c(sum(Result$MB$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
c(sum(Result$PB$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
c(sum(Result$Cov$Mod5[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod5[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod5[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod5[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )

# Stationary case= Model 4
c(sum(Result$MB$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$MB$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
c(sum(Result$PB$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$PB$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )
c(sum(Result$Cov$Mod6[,200]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod6[,300]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod6[,500]< quantiles[q]+sqrt(1/pi))/1000,'&',
  sum(Result$Cov$Mod6[,1000]< quantiles[q]+sqrt(1/pi) )/1000 )

# Table 3
# Change on the mean: Model 5
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/MCResult1011.RData")
# MB
c(sum(MCResultMod1011$N200$Mod10[,1]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod10[,1]  < quantiles[q]+ sqrt(1/pi) )/1000 )
#PB
c(sum(MCResultMod1011$N200$Mod10[,2]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod10[,2]  < quantiles[q]+ sqrt(1/pi) )/1000 )
#Cov
c(sum(MCResultMod1011$N200$Mod10[,3]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod10[,3]  < quantiles[q]+ sqrt(1/pi) )/1000 )
## Change on the coeff: Model 6 
# MB
c(sum(MCResultMod1011$N200$Mod11[,1]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod11[,1]  < quantiles[q]+ sqrt(1/pi) )/1000 )
#PB
c(sum(MCResultMod1011$N200$Mod11[,2]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod11[,2]  < quantiles[q]+ sqrt(1/pi) )/1000 )
#Cov
c(sum(MCResultMod1011$N200$Mod11[,3]  < quantiles[q]+ sqrt(1/pi))/1000,'&',
  sum(MCResultMod1011$N300$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N500$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000,'&',
  sum(MCResultMod1011$N1000$Mod11[,3]  < quantiles[q]+ sqrt(1/pi) )/1000 )


# Table 1, 2, 3. (Norms)
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/Norm.RData")
# row: Bm, Bb, Gp
cbind( apply(Norm$Mod1$n200 , 2, mean),'&' ,apply(Norm$Mod1$n300 , 2, mean), '&', 
       apply(Norm$Mod1$n500 , 2, mean),'&' ,apply(Norm$Mod1$n1000 , 2, mean) )
# Bb
cbind( mean(Norm$Mod2$n200),'&' ,mean(Norm$Mod1$n300), '&', 
       mean(Norm$Mod1$n500),'&' ,mean(Norm$Mod1$n1000) )
#row: Bm, Bb, Gp
cbind( apply(Norm$Mod3$n200 , 2, mean),'&' ,apply(Norm$Mod3$n300 , 2, mean), '&', 
       apply(Norm$Mod3$n500 , 2, mean),'&' ,apply(Norm$Mod3$n1000 , 2, mean) )

cbind( apply(Norm$Mod4$n200 , 2, mean),'&' ,apply(Norm$Mod4$n300 , 2, mean), '&', 
       apply(Norm$Mod4$n500 , 2, mean),'&' ,apply(Norm$Mod4$n1000 , 2, mean) )

cbind( apply(Norm$Mod5$n200 , 2, mean),'&' ,apply(Norm$Mod5$n300 , 2, mean), '&', 
       apply(Norm$Mod5$n500 , 2, mean),'&' ,apply(Norm$Mod5$n1000 , 2, mean) )

cbind( apply(Norm$Mod6$n200 , 2, mean),'&' ,apply(Norm$Mod6$n300 , 2, mean), '&', 
       apply(Norm$Mod6$n500 , 2, mean),'&' ,apply(Norm$Mod6$n1000 , 2, mean) )



# Figure 5. empirical power curve (Sep 2021) 

load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/Rcode/result_sep2021/PowerMod4.RData")
Data <- PowerMod4

quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")
q <- 3

cv <- seq(.5,1, by=0.025 )
Re <- length(Data$MB)

prop_rejection <- function(data, wn='MB', depth='MBD',q=3){
  Re <- length(data[[wn]])
  aux <- matrix(0, Re, 21) # 21=different operator norms 
  for(j in 1:Re) {
    aux[j,] <- data[[wn]][[j]][[depth]]
  }
  propRe <- apply(aux, 2, function(x) sum( x< quantiles[q]+sqrt(1/pi) )/Re )
  return(propRe)
}
  
names(Data) # wn 
names(Data$MB[[1]])# depth

propReMB_MBD <- prop_rejection(data = Data, wn='MB', depth='MBD',q=3)
propReMB_ED <- prop_rejection(data = Data, wn='MB', depth='ED',q=3)
propRePB_MBD <- prop_rejection(data = Data, wn='PB', depth='MBD',q=3)
propRePB_ED <- prop_rejection(data = Data, wn='PB', depth='ED',q=3)
propReCov_MBD <- prop_rejection(data = Data, wn='Cov', depth='MBD',q=3)
propReCov_ED <- prop_rejection(data = Data, wn='Cov', depth='ED',q=3)

DataProp_MBD <- data.frame(norm=cv,propMB=propReMB_MBD,propPB=propRePB_MBD,propCov=propReCov_MBD)
DataProp_ED <- data.frame(norm=cv,propMB=propReMB_ED,propPB=propRePB_ED,propCov=propReCov_ED)

require(ggplot2)

pdf("PowerCurve_MBD.pdf",width=7,height=5)
pl_MBD=ggplot(data = DataProp_MBD, aes(x=norm, y=propMB))
pl_MBD+geom_point(aes(colour='Bm',shape='Bm') ,size = 3)+
  geom_point(data=DataProp_MBD,aes(x=norm,y=propPB,colour='Bb',shape='Bb'),size = 3)+
  geom_point(data=DataProp_MBD,aes(x=norm,y=propCov,colour='Cov',shape='Cov'),size=3)+
  labs(x="operator norm" ,y = " ")+
  ggtitle("Empirical Rejection Rates with MBD")+scale_x_reverse()+
  scale_shape_manual(name=expression(epsilon[i]),values=c('Bm'= 15, 'Bb'=16, 'Cov'=17),
                     labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  scale_colour_manual(name=expression(epsilon[i]),values=c('Bm'= '#00BA38', 'Bb'='#F8766D', 'Cov'='#619CFF'),
                      labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=17),
        legend.position=c(.375,.55), legend.title = element_text(size = 17),
        legend.text = element_text(size = 10))
dev.off()

pdf("PowerCurve_ED.pdf",width=7,height=5)
pl_ED=ggplot(data = DataProp_ED, aes(x=norm, y=propMB))
pl_ED+geom_point(aes(colour='Bm',shape='Bm') ,size = 3)+
  geom_point(data=DataProp_ED,aes(x=norm,y=propPB,colour='Bb',shape='Bb'),size = 3)+
  geom_point(data=DataProp_ED,aes(x=norm,y=propCov,colour='Cov',shape='Cov'),size=3)+
  labs(x="operator norm" ,y = " ")+
  ggtitle("Empirical Rejection Rates with ED")+scale_x_reverse()+
  scale_shape_manual(name=expression(epsilon[i]),values=c('Bm'= 15, 'Bb'=16, 'Cov'=17),
                     labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  scale_colour_manual(name=expression(epsilon[i]),values=c('Bm'= '#00BA38', 'Bb'='#F8766D', 'Cov'='#619CFF'),
                      labels = c("Bm"="Bm      ","Bb"="Bb       ","Cov"=expression(paste("Gp(0,",gamma,")"))))+
  theme(plot.title = element_text(lineheight =.8,face = "bold",size = 20,hjust = 0.5 ),
        axis.text=element_text(size=14),axis.title=element_text(size=17),
        legend.position=c(.375,.55), legend.title = element_text(size = 17),
        legend.text = element_text(size = 10))
dev.off()



==> Fig/Fig_Table_Section5.R <==

quantiles <- matrix(c(0.27, 0.34, 0.595, 0.765, 1.54),1,5) # c(.5,1,5,10,50) %
colnames(quantiles) <- c('.5%', '1%', '5%','10%',"50%")
#q <- 2
q <- 3

load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/result_sep2021/ResultSection5.RData")
load("~/ResultSection5Table1.RData")


Re <- length(ResultSection5$Mod1_MB)
nn <- length(ResultSection5$Mod2[[1]]$MBD )

prop_r <- function(data, model='Mod1_MB', depth='MBD',q=3){
  Re <- length(ResultSection5$Mod1_MB)
  nn <- length(ResultSection5$Mod1_MB[[1]]$MBD)
  aux <- matrix(0, Re, nn) # 
  for(j in 1:Re) {
    aux[j,] <- data[[model]][[j]][[depth]]
  }
  propRe <- c(sum( aux[,200]< quantiles[q]+sqrt(1/pi) )/Re, '&',
              sum(aux[,300]< quantiles[q]+sqrt(1/pi) )/Re,'&',
              sum(aux[,500]< quantiles[q]+sqrt(1/pi) )/Re,'&',
              sum(aux[,1000]< quantiles[q]+sqrt(1/pi) )/Re )
  return(propRe)
}

# Mod 1
prop_r(data=ResultSection5, model='Mod1_MB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod1_MB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod1_PB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod1_PB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod1_Cov', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod1_Cov', depth='ED',q=3)

# Mod2 with far1UR.sim
prop_r(data=ResultSection5, model='Mod2', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod2', depth='ED',q=3)

#Table 2:  
#Model 3=Caso Independiente
prop_r(data=ResultSection5, model='Mod3_MB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod3_MB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod3_PB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod3_PB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod3_Cov', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod3_Cov', depth='ED',q=3)

# Model 4=Stationary case=
prop_r(data=ResultSection5, model='Mod4_MB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod4_MB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod4_PB', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod4_PB', depth='ED',q=3)

prop_r(data=ResultSection5, model='Mod4_Cov', depth='MBD',q=3)
prop_r(data=ResultSection5, model='Mod4_Cov', depth='ED',q=3)


# Table 3
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/result_sep2021/ResultS5Mod5.RData")
load("~/Dropbox/personal/PostdocKAUST/Projects/Project1/RCode/result_sep2021/ResultS5Mod6.RData")

# auxiliar function
prop_rCP <- function(data, sz='n200',depth='MBD',wn=1,q=3){
  # wn: white noise, 1=MB, 2=PB, 3=Cov
  Re <- length(data[[sz]])
  nn <- length(data[[sz]][[1]][[depth]][,wn])
  aux <- matrix(0, Re, nn) # 
  for(j in 1:Re) {
    aux[j,] <- data[[sz]][[j]][[depth]][,wn]
  }
  propRe <- sum( aux[,nn]< quantiles[q]+sqrt(1/pi) )/Re
  return(propRe)
}

# Model 5 = Change on the mean: 

# MB and MBD
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='MBD',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n300',depth='MBD',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n500',depth='MBD',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n1000',depth='MBD',wn=1,q=3) )
# MB and ED
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='ED',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n300',depth='ED',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n500',depth='ED',wn=1,q=3),
prop_rCP(data=ResultS5Mod5, sz='n1000',depth='ED',wn=1,q=3))

# PB and MBD
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n300',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n500',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n1000',depth='MBD',wn=2,q=3) )
# PB and ED
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n300',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n500',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n1000',depth='ED',wn=2,q=3))

# Cov and MBD
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n300',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n500',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n1000',depth='MBD',wn=3,q=3) )
# Cov and ED
c(prop_rCP(data=ResultS5Mod5, sz='n200',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n300',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n500',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod5, sz='n1000',depth='ED',wn=3,q=3))

## Change on the coeff: Model 6 
# MB and MBD
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='MBD',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='MBD',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='MBD',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='MBD',wn=1,q=3) )

# MB and ED
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='ED',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='ED',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='ED',wn=1,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='ED',wn=1,q=3) )

# PB and MBD
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='MBD',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='MBD',wn=2,q=3) )

# PB and ED
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='ED',wn=2,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='ED',wn=2,q=3) )

# Cov and MBD
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='MBD',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='MBD',wn=3,q=3) )

# Cov and ED
c(prop_rCP(data=ResultS5Mod6, sz='n200',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n300',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n500',depth='ED',wn=3,q=3),
  prop_rCP(data=ResultS5Mod6, sz='n1000',depth='ED',wn=3,q=3) )

